An Approximation Theory for Metric Space-Valued Functions With A View Towards Deep Learning

Motivated by the developing mathematics of deep learning, we build universal functions approximators of continuous maps between arbitrary Polish metric spaces $\mathcal{X}$ and $\mathcal{Y}$ using elementary functions between Euclidean spaces as building blocks. Earlier results assume that the target space $\mathcal{Y}$ is a topological vector space. We overcome this limitation by ``randomization'': our approximators output discrete probability measures over $\mathcal{Y}$. When $\mathcal{X}$ and $\mathcal{Y}$ are Polish without additional structure, we prove very general qualitative guarantees; when they have suitable combinatorial structure, we prove quantitative guarantees for H\"{o}lder-like maps, including maps between finite graphs, solution operators to rough differential equations between certain Carnot groups, and continuous non-linear operators between Banach spaces arising in inverse problems. In particular, we show that the required number of Dirac measures is determined by the combinatorial structure of $\mathcal{X}$ and $\mathcal{Y}$. For barycentric $\mathcal{Y}$, including Banach spaces, $\mathbb{R}$-trees, Hadamard manifolds, or Wasserstein spaces on Polish metric spaces, our approximators reduce to $\mathcal{Y}$-valued functions. When the Euclidean approximators are neural networks, our constructions generalize transformer networks, providing a new probabilistic viewpoint of geometric deep learning.

==> Graphics/Approximation_point_by_probability_measures/Heatplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "2efd8d1c",
   "metadata": {},
   "source": [
    "**Import Packages**"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "872630d8",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from scipy.stats import multivariate_normal\n",
    "\n",
    "import random\n",
    "random.seed(123)\n",
    "np.random.seed(123)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "967d027c",
   "metadata": {},
   "source": [
    "Set Standard deviation parameter"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 72,
   "id": "9b2e3db0",
   "metadata": {},
   "outputs": [],
   "source": [
    "scale_parameter = 7"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 75,
   "id": "36229ad9",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# create 2 kernels\n",
    "m1 = (1,1)\n",
    "s1 = np.eye(2)*scale_parameter\n",
    "k1 = multivariate_normal(mean=m1, cov=s1)\n",
    "\n",
    "m2 = (1-2*scale_parameter,1+scale_parameter/2)\n",
    "s2 = np.random.normal(loc=0,scale=scale_parameter,size=4).reshape([2,2])\n",
    "s2 = np.matmul(s2,s2.transpose()) + (scale_parameter/2)*np.eye(2)\n",
    "k2 = multivariate_normal(mean=m2, cov=s2)\n",
    "\n",
    "m3 = (1-scale_parameter/2,1+3*scale_parameter)\n",
    "s3 = np.random.normal(loc=scale_parameter,scale=(.5*scale_parameter),size=4).reshape([2,2])\n",
    "s3 = np.matmul(s2,s2.transpose()) + (scale_parameter/10)*np.eye(2)\n",
    "k3 = multivariate_normal(mean=m3, cov=s3)\n",
    "\n",
    "m4 = (1,1) + np.random.uniform(low=-.1*scale_parameter,high=.1*scale_parameter,size = 2)\n",
    "s4 = (scale_parameter/5)*np.eye(2)\n",
    "k4 = multivariate_normal(mean=m4, cov=s4)\n",
    "\n",
    "m5 = (1,1) + np.random.uniform(low=-.2*scale_parameter,high=.2*scale_parameter,size = 2)\n",
    "s5 = (scale_parameter/10)*np.eye(2)\n",
    "k5 = multivariate_normal(mean=m5, cov=s5)\n",
    "\n",
    "m6 = (1,1) + np.random.uniform(low=-1*scale_parameter,high=1*scale_parameter,size = 2)\n",
    "s6 = (scale_parameter/5)*np.eye(2)\n",
    "k6 = multivariate_normal(mean=m6, cov=s6)\n",
    "\n",
    "m7 = (1,1) + np.random.uniform(low=-.2*scale_parameter,high=.2*scale_parameter,size = 2)\n",
    "s7 = np.random.normal(loc=scale_parameter,scale=(.5*scale_parameter),size=4).reshape([2,2])\n",
    "s7 = np.matmul(s2,s2.transpose()) + (scale_parameter/10)*np.eye(2)\n",
    "k7 = multivariate_normal(mean=m7, cov=s7)\n",
    "\n",
    "m8 = (1,1) + np.random.uniform(low=-.2*scale_parameter,high=.2*scale_parameter,size = 2)\n",
    "s8 = np.random.normal(loc=scale_parameter,scale=(.5*scale_parameter),size=4).reshape([2,2])\n",
    "s8 = (scale_parameter/10)*np.eye(2)\n",
    "k8 = multivariate_normal(mean=m8, cov=s8)\n",
    "\n",
    "# create a grid of (x,y) coordinates at which to evaluate the kernels\n",
    "xlim = (-3, 3)\n",
    "ylim = (-3, 3)\n",
    "xres = 100\n",
    "yres = 100\n",
    "\n",
    "x = np.linspace(xlim[0], xlim[1], xres)\n",
    "y = np.linspace(ylim[0], ylim[1], yres)\n",
    "xx, yy = np.meshgrid(x,y)\n",
    "\n",
    "# evaluate kernels at grid points\n",
    "xxyy = np.c_[xx.ravel(), yy.ravel()]\n",
    "zz = k1.pdf(xxyy) + k2.pdf(xxyy) + k3.pdf(xxyy) + k4.pdf(xxyy) + k5.pdf(xxyy) + k6.pdf(xxyy) + k7.pdf(xxyy) + k8.pdf(xxyy)\n",
    "\n",
    "# reshape and plot image\n",
    "plt.axis('off')\n",
    "img = zz.reshape((xres,yres))\n",
    "plt.plot(65, 65, marker=\"o\", markersize=5, markeredgecolor=\"red\", markerfacecolor=\"red\")\n",
    "plt.imshow(img)\n",
    "plt.savefig('approximation'+str(scale_parameter)+'.eps', format='eps')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "81a91e2a",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "9b2e160d",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.12"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

